Feynman Integral Reduction and Landau Singularities

We propose that Feynman integral reduction is controlled by solutions of the Landau equations. We study integral relations with prescribed propagator powers using syzygy methods and discuss how syzygies can be expressed as a sum over components of the Landau singularity locus. This leads to a determinantal approach to solving the syzygy problem, giving rise to highly compact and physically transparent solutions. We demonstrate the method in applications to planar two-loop five-point integrals relevant for the $pp \rightarrow t\overline{t}H$ process. Our results suggest an efficient method of Feynman integral reduction and provide a novel physical perspective on the problem.

==> anc/relationMatrices/2Col.m <==
{{mu12, mu22, alp2*mu11, alm2*mu11, mu11*z[2, 0]*z[2, 3], mu11*z[2, 4]}, 
 {{0, 0, alm2, -alp2, 0, 0}, {-mu22, mu12, 0, 0, 0, 0}, 
  {0, 0, -be2 - mu22/(2*sp[eta,p]) - be2*x2, alp2^2, 0, alp2/(2*sp[eta,p])}, 
  {0, 0, 0, alm2*alp2 - be2 - mu22/(2*sp[eta,p]) - be2*x2, 0, alm2/(2*sp[eta,p])}, 
  {0, -mu11, 0, 2*alp2*sp[eta,p], 1/(2*sp[eta,p]), alm2*alp2 - mu22/(2*sp[eta,p]) - x2 - 
    be2*x2}, {alp2*mu11, 0, -mu12, 0, 0, 0}, {0, alp2*mu11, -mu22, 0, 0, 0}, 
  {alm2*mu11, 0, 0, -mu12, 0, 0}, {0, alm2*mu11, 0, -mu22, 0, 0}, 
  {be2*mu11 + (mu11*mu22)/(2*sp[eta,p]) + be2*mu11*x2, 0, 0, -(alp2*mu12), 0, 
   -1/2*mu12/sp[eta,p]}, {0, be2*mu11 + (mu11*mu22)/(2*sp[eta,p]) + be2*mu11*x2, 0, 
   -(alp2*mu22), 0, -1/2*mu22/sp[eta,p]}}}


==> anc/relationMatrices/col.m <==
{{mu12, mu22, alp2*mu11, alm2*mu11, 
  mu11*(-2*alm2*alp2*sp[eta,p] + mu22 + 2*be2*sp[eta,p]*x2), 
  mu11*(-2*alm2*alp2*sp[eta,p] + 2*be2*sp[eta,p] + mu22 + 2*be2*sp[eta,p]*x2)}, 
 {{-mu22, mu12, 0, 0, 0, 0}, {0, -mu11, 0, 2*alp2*sp[eta,p], 1 + x2, -x2}, 
  {0, 0, -2*be2*sp[eta,p], 0, -alp2, alp2}, {0, 0, alm2, -alp2, 0, 0}, 
  {0, 0, 0, -2*be2*sp[eta,p], -alm2, alm2}, {2*be2*sp[eta,p]*mu11, 0, 0, 0, mu12, 
   -mu12}, {0, 2*be2*sp[eta,p]*mu11, 0, 0, mu22, -mu22}, 
  {alp2*mu11, 0, -mu12, 0, 0, 0}, {0, alp2*mu11, -mu22, 0, 0, 0}, 
  {alm2*mu11, 0, 0, -mu12, 0, 0}, {0, alm2*mu11, 0, -mu22, 0, 0}}}


==> anc/relationMatrices/midSoft.m <==
{{mu11 - mu12, mu11 - mu22, mu11*(l1[0] - l2[0]), mu11*(l1[1] - l2[1]), 
  mu11*(l1[2] - l2[2]), mu11*(l1[3] - l2[3])}, 
 {{0, 0, 0, 0, -l1[3] + l2[3], l1[2] - l2[2]}, {0, 0, 0, -l1[2] + l2[2], 
   l1[1] - l2[1], 0}, {0, 0, 0, -l1[3] + l2[3], 0, l1[1] - l2[1]}, 
  {0, 0, -l1[1] + l2[1], l1[0] - l2[0], 0, 0}, {0, 0, -l1[2] + l2[2], 0, 
   l1[0] - l2[0], 0}, {0, 0, -l1[3] + l2[3], 0, 0, l1[0] - l2[0]}, 
  {-mu11 + mu22, mu11 - mu12, 0, 0, 0, 0}, {-(mu22*(l1[3] - l2[3])), 
   mu12*(l1[3] - l2[3]), 0, 0, 0, -mu12 + mu22}, 
  {mu11*(l1[3] - l2[3]), 0, 0, 0, 0, -mu11 + mu12}, 
  {-(mu22*(l1[2] - l2[2])), mu12*(l1[2] - l2[2]), 0, 0, -mu12 + mu22, 0}, 
  {mu11*(l1[2] - l2[2]), 0, 0, 0, -mu11 + mu12, 0}, 
  {-(mu22*(l1[1] - l2[1])), mu12*(l1[1] - l2[1]), 0, -mu12 + mu22, 0, 0}, 
  {mu11*(l1[1] - l2[1]), 0, 0, -mu11 + mu12, 0, 0}, 
  {-(mu22*(l1[0] - l2[0])), mu12*(l1[0] - l2[0]), -mu12 + mu22, 0, 0, 0}, 
  {mu11*(l1[0] - l2[0]), 0, -mu11 + mu12, 0, 0, 0}}}


==> anc/relationMatrices/midSoft2Col.m <==
{{mu22*sp[l1, n[1]] - mu12*sp[l2, n[1]], mu22*sp[l1, n[2]] - 
   mu12*sp[l2, n[2]], mu22*sp[l1, n[3]] - mu12*sp[l2, n[3]], 
  -(mu12*sp[l1, n[1]]) + mu11*sp[l2, n[1]], -(mu12*sp[l1, n[2]]) + 
   mu11*sp[l2, n[2]], -(mu12*sp[l1, n[3]]) + mu11*sp[l2, n[3]], mu12*zt, 
  mu22*zt, mu11*zt, -mu12^2 + mu11*mu22, (mu22*sp[l1, P] - mu12*sp[l2, P])*
   z[1, P], -((mu12*sp[l1, P] - mu11*sp[l2, P])*z[2, P]), 
  (-(mu22*sp[l1, P]) + mu12*sp[l2, P] - mu12*sp[P, P] + mu22*sp[P, P])*
   z[1, 0], (mu12*sp[l1, P] - mu11*sp[l2, P] + mu11*sp[P, P] - mu12*sp[P, P])*
   z[2, 0]}, {{0, sp[l1, n[3]], -sp[l1, n[2]], 0, sp[l2, n[3]], 
   -sp[l2, n[2]], 0, 0, 0, 0, 0, 0, 0, 0}, {sp[l1, n[2]], -sp[l1, n[1]], 0, 
   sp[l2, n[2]], -sp[l2, n[1]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {sp[l1, n[3]], 0, -sp[l1, n[1]], sp[l2, n[3]], 0, -sp[l2, n[1]], 0, 0, 0, 
   0, 0, 0, 0, 0}, {-mu12, 0, 0, -mu22, 0, 0, 0, 0, 0, sp[l2, n[1]], 0, 0, 0, 
   0}, {0, mu12, 0, 0, mu22, 0, 0, 0, 0, -sp[l2, n[2]], 0, 0, 0, 0}, 
  {0, 0, -mu12, 0, 0, -mu22, 0, 0, 0, sp[l2, n[3]], 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, mu22, -mu12, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, mu11, -mu22, 0, 0, 0, 0, 0}, 
  {-mu11, 0, 0, -mu12, 0, 0, 0, 0, 0, sp[l1, n[1]], 0, 0, 0, 0}, 
  {0, mu11, 0, 0, mu12, 0, 0, 0, 0, -sp[l1, n[2]], 0, 0, 0, 0}, 
  {0, 0, -mu11, 0, 0, -mu12, 0, 0, 0, sp[l1, n[3]], 0, 0, 0, 0}, 
  {0, 0, 0, -zt, 0, 0, -sp[l1, n[1]], 0, sp[l2, n[1]], 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, zt, 0, sp[l1, n[2]], 0, -sp[l2, n[2]], 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -zt, -sp[l1, n[3]], 0, sp[l2, n[3]], 0, 0, 0, 0, 0}, 
  {-zt, 0, 0, 0, 0, 0, -sp[l2, n[1]], sp[l1, n[1]], 0, 0, 0, 0, 0, 0}, 
  {0, zt, 0, 0, 0, 0, sp[l2, n[2]], -sp[l1, n[2]], 0, 0, 0, 0, 0, 0}, 
  {0, 0, -zt, 0, 0, 0, -sp[l2, n[3]], sp[l1, n[3]], 0, 0, 0, 0, 0, 0}, 
  {-((-2*sp[l1, P]*sp[l2, P] + sp[l1, P]*sp[P, P] + 
      2*sp[l1, n[1]]^2*sp[P, P] - 2*sp[l1, n[1]]*sp[l2, n[1]]*sp[P, P] + 
      sp[P, P]*z[2, 0])/sp[P, P]), -2*sp[l1, n[1]]*
    (sp[l1, n[2]] - sp[l2, n[2]]), -2*sp[l1, n[1]]*
    (sp[l1, n[3]] - sp[l2, n[3]]), (2*sp[l2, P]^2 - sp[l2, P]*sp[P, P] - 
     sp[P, P]*z[2, 0])/sp[P, P], 0, 0, sp[l1, n[1]], sp[l1, n[1]], 0, 
   -2*sp[l1, n[1]], sp[l1, n[1]]/sp[P, P], sp[l2, n[1]]/sp[P, P], 
   sp[l1, n[1]]/sp[P, P], sp[l2, n[1]]/sp[P, P]}, 
  {2*sp[l1, n[2]]*(sp[l1, n[1]] - sp[l2, n[1]]), 
   (-2*sp[l1, P]*sp[l2, P] + sp[l1, P]*sp[P, P] + 2*sp[l1, n[2]]^2*sp[P, P] - 
     2*sp[l1, n[2]]*sp[l2, n[2]]*sp[P, P] + sp[P, P]*z[2, 0])/sp[P, P], 
   2*sp[l1, n[2]]*(sp[l1, n[3]] - sp[l2, n[3]]), 0, 
   -((2*sp[l2, P]^2 - sp[l2, P]*sp[P, P] - sp[P, P]*z[2, 0])/sp[P, P]), 0, 
   -sp[l1, n[2]], -sp[l1, n[2]], 0, 2*sp[l1, n[2]], -(sp[l1, n[2]]/sp[P, P]), 
   -(sp[l2, n[2]]/sp[P, P]), -(sp[l1, n[2]]/sp[P, P]), 
   -(sp[l2, n[2]]/sp[P, P])}, {-2*sp[l1, n[3]]*(sp[l1, n[1]] - sp[l2, n[1]]), 
   -2*sp[l1, n[3]]*(sp[l1, n[2]] - sp[l2, n[2]]), 
   -((-2*sp[l1, P]*sp[l2, P] + sp[l1, P]*sp[P, P] + 
      2*sp[l1, n[3]]^2*sp[P, P] - 2*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P] + 
      sp[P, P]*z[2, 0])/sp[P, P]), 0, 0, 
   (2*sp[l2, P]^2 - sp[l2, P]*sp[P, P] - sp[P, P]*z[2, 0])/sp[P, P], 
   sp[l1, n[3]], sp[l1, n[3]], 0, -2*sp[l1, n[3]], sp[l1, n[3]]/sp[P, P], 
   sp[l2, n[3]]/sp[P, P], sp[l1, n[3]]/sp[P, P], sp[l2, n[3]]/sp[P, P]}, 
  {0, 0, 0, -2*mu12*(sp[l1, n[1]] - sp[l2, n[1]]), 
   -2*mu12*(sp[l1, n[2]] - sp[l2, n[2]]), 
   -2*mu12*(sp[l1, n[3]] - sp[l2, n[3]]), 0, 0, -mu12 - mu22, 
   (-sp[l1, P]^2 + mu11*sp[P, P] + 2*mu12*sp[P, P] + zt*sp[P, P] + 
     sp[l1, P]*sp[P, P] + sp[l1, n[1]]^2*sp[P, P] + sp[l1, n[2]]^2*sp[P, P] + 
     sp[l1, n[3]]^2*sp[P, P])/sp[P, P], -(mu11/sp[P, P]), -(mu12/sp[P, P]), 
   -(mu11/sp[P, P]), -(mu12/sp[P, P])}, 
  {(-2*(2*sp[l1, P]^3 + 2*mu11*sp[l1, P]*sp[P, P] - 
      4*mu12*sp[l1, P]*sp[P, P] - 3*sp[l1, P]^2*sp[P, P] + 
      2*sp[l1, P]*sp[l1, n[1]]^2*sp[P, P] + 2*sp[l1, P]*sp[l1, n[2]]^2*
       sp[P, P] + 2*sp[l1, P]*sp[l1, n[3]]^2*sp[P, P] + 
      2*mu11*sp[l2, P]*sp[P, P] - 6*mu12*sp[l2, P]*sp[P, P] + 
      4*sp[l1, n[2]]^2*sp[l2, P]*sp[P, P] + 4*sp[l1, n[3]]^2*sp[l2, P]*
       sp[P, P] - 4*sp[l1, P]*sp[l1, n[1]]*sp[l2, n[1]]*sp[P, P] - 
      4*sp[l1, P]*sp[l1, n[2]]*sp[l2, n[2]]*sp[P, P] - 
      6*sp[l1, n[2]]*sp[l2, P]*sp[l2, n[2]]*sp[P, P] - 
      4*sp[l1, P]*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P] - 
      6*sp[l1, n[3]]*sp[l2, P]*sp[l2, n[3]]*sp[P, P] - 2*mu11*sp[P, P]^2 + 
      5*mu12*sp[P, P]^2 + sp[l1, P]*sp[P, P]^2 - sp[l1, n[1]]^2*sp[P, P]^2 - 
      3*sp[l1, n[2]]^2*sp[P, P]^2 - 3*sp[l1, n[3]]^2*sp[P, P]^2 + 
      2*sp[l1, n[1]]*sp[l2, n[1]]*sp[P, P]^2 + 5*sp[l1, n[2]]*sp[l2, n[2]]*
       sp[P, P]^2 + 5*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P]^2))/sp[P, P], 
   2*(4*sp[l1, n[1]]*sp[l1, n[2]]*sp[l2, P] + 4*sp[l1, P]*sp[l1, n[2]]*
      sp[l2, n[1]] - 4*sp[l1, P]*sp[l1, n[1]]*sp[l2, n[2]] - 
     6*sp[l1, n[1]]*sp[l2, P]*sp[l2, n[2]] - 2*sp[l1, n[1]]*sp[l1, n[2]]*
      sp[P, P] - 2*sp[l1, n[2]]*sp[l2, n[1]]*sp[P, P] + 
     5*sp[l1, n[1]]*sp[l2, n[2]]*sp[P, P]), 
   2*(4*sp[l1, n[1]]*sp[l1, n[3]]*sp[l2, P] + 4*sp[l1, P]*sp[l1, n[3]]*
      sp[l2, n[1]] - 4*sp[l1, P]*sp[l1, n[1]]*sp[l2, n[3]] - 
     6*sp[l1, n[1]]*sp[l2, P]*sp[l2, n[3]] - 2*sp[l1, n[1]]*sp[l1, n[3]]*
      sp[P, P] - 2*sp[l1, n[3]]*sp[l2, n[1]]*sp[P, P] + 
     5*sp[l1, n[1]]*sp[l2, n[3]]*sp[P, P]), 
   (-2*(2*sp[l2, P] - sp[P, P])*(sp[l2, P]^2 - mu12*sp[P, P] - 
      2*mu22*sp[P, P] - sp[l2, P]*sp[P, P] + 4*sp[l1, n[1]]*sp[l2, n[1]]*
       sp[P, P] - 5*sp[l2, n[1]]^2*sp[P, P] - 2*sp[l2, n[2]]^2*sp[P, P] - 
      2*sp[l2, n[3]]^2*sp[P, P]))/sp[P, P], 
   -2*(4*sp[l1, n[1]] - 3*sp[l2, n[1]])*sp[l2, n[2]]*
    (2*sp[l2, P] - sp[P, P]), -2*(4*sp[l1, n[1]] - 3*sp[l2, n[1]])*
    sp[l2, n[3]]*(2*sp[l2, P] - sp[P, P]), 
   2*(2*sp[l1, n[1]]*sp[l2, P] - 4*sp[l1, P]*sp[l2, n[1]] - 
     6*sp[l2, P]*sp[l2, n[1]] - sp[l1, n[1]]*sp[P, P] + 
     5*sp[l2, n[1]]*sp[P, P]), 0, 0, 
   -2*(6*sp[l1, n[1]]*sp[l2, P] - 4*sp[l1, P]*sp[l2, n[1]] - 
     6*sp[l2, P]*sp[l2, n[1]] - 3*sp[l1, n[1]]*sp[P, P] + 
     5*sp[l2, n[1]]*sp[P, P]), 
   (2*(-2*sp[l1, P]*sp[l2, n[1]] + sp[l1, n[1]]*sp[P, P]))/sp[P, P], 
   (-2*(-4*sp[l1, n[1]]*sp[l2, P] + 6*sp[l2, P]*sp[l2, n[1]] - 
      sp[l2, n[1]]*sp[P, P]))/sp[P, P], 
   (-2*(2*sp[l1, P]*sp[l2, n[1]] + sp[l1, n[1]]*sp[P, P] - 
      2*sp[l2, n[1]]*sp[P, P]))/sp[P, P], 
   (2*(4*sp[l1, n[1]]*sp[l2, P] - 6*sp[l2, P]*sp[l2, n[1]] - 
      4*sp[l1, n[1]]*sp[P, P] + 5*sp[l2, n[1]]*sp[P, P]))/sp[P, P]}, 
  {-2*(4*sp[l1, n[1]]*sp[l1, n[2]]*sp[l2, P] - 4*sp[l1, P]*sp[l1, n[2]]*
      sp[l2, n[1]] - 6*sp[l1, n[2]]*sp[l2, P]*sp[l2, n[1]] + 
     4*sp[l1, P]*sp[l1, n[1]]*sp[l2, n[2]] - 2*sp[l1, n[1]]*sp[l1, n[2]]*
      sp[P, P] + 5*sp[l1, n[2]]*sp[l2, n[1]]*sp[P, P] - 
     2*sp[l1, n[1]]*sp[l2, n[2]]*sp[P, P]), 
   (2*(2*sp[l1, P]^3 + 2*mu11*sp[l1, P]*sp[P, P] - 4*mu12*sp[l1, P]*
       sp[P, P] - 3*sp[l1, P]^2*sp[P, P] + 2*sp[l1, P]*sp[l1, n[1]]^2*
       sp[P, P] + 2*sp[l1, P]*sp[l1, n[2]]^2*sp[P, P] + 
      2*sp[l1, P]*sp[l1, n[3]]^2*sp[P, P] + 2*mu11*sp[l2, P]*sp[P, P] - 
      6*mu12*sp[l2, P]*sp[P, P] + 4*sp[l1, n[1]]^2*sp[l2, P]*sp[P, P] + 
      4*sp[l1, n[3]]^2*sp[l2, P]*sp[P, P] - 4*sp[l1, P]*sp[l1, n[1]]*
       sp[l2, n[1]]*sp[P, P] - 6*sp[l1, n[1]]*sp[l2, P]*sp[l2, n[1]]*
       sp[P, P] - 4*sp[l1, P]*sp[l1, n[2]]*sp[l2, n[2]]*sp[P, P] - 
      4*sp[l1, P]*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P] - 
      6*sp[l1, n[3]]*sp[l2, P]*sp[l2, n[3]]*sp[P, P] - 2*mu11*sp[P, P]^2 + 
      5*mu12*sp[P, P]^2 + sp[l1, P]*sp[P, P]^2 - 3*sp[l1, n[1]]^2*
       sp[P, P]^2 - sp[l1, n[2]]^2*sp[P, P]^2 - 3*sp[l1, n[3]]^2*sp[P, P]^2 + 
      5*sp[l1, n[1]]*sp[l2, n[1]]*sp[P, P]^2 + 2*sp[l1, n[2]]*sp[l2, n[2]]*
       sp[P, P]^2 + 5*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P]^2))/sp[P, P], 
   -2*(4*sp[l1, n[2]]*sp[l1, n[3]]*sp[l2, P] + 4*sp[l1, P]*sp[l1, n[3]]*
      sp[l2, n[2]] - 4*sp[l1, P]*sp[l1, n[2]]*sp[l2, n[3]] - 
     6*sp[l1, n[2]]*sp[l2, P]*sp[l2, n[3]] - 2*sp[l1, n[2]]*sp[l1, n[3]]*
      sp[P, P] - 2*sp[l1, n[3]]*sp[l2, n[2]]*sp[P, P] + 
     5*sp[l1, n[2]]*sp[l2, n[3]]*sp[P, P]), 
   2*sp[l2, n[1]]*(4*sp[l1, n[2]] - 3*sp[l2, n[2]])*(2*sp[l2, P] - sp[P, P]), 
   (2*(2*sp[l2, P] - sp[P, P])*(sp[l2, P]^2 - mu12*sp[P, P] - 
      2*mu22*sp[P, P] - sp[l2, P]*sp[P, P] - 2*sp[l2, n[1]]^2*sp[P, P] + 
      4*sp[l1, n[2]]*sp[l2, n[2]]*sp[P, P] - 5*sp[l2, n[2]]^2*sp[P, P] - 
      2*sp[l2, n[3]]^2*sp[P, P]))/sp[P, P], 
   2*(4*sp[l1, n[2]] - 3*sp[l2, n[2]])*sp[l2, n[3]]*(2*sp[l2, P] - sp[P, P]), 
   -2*(2*sp[l1, n[2]]*sp[l2, P] - 4*sp[l1, P]*sp[l2, n[2]] - 
     6*sp[l2, P]*sp[l2, n[2]] - sp[l1, n[2]]*sp[P, P] + 
     5*sp[l2, n[2]]*sp[P, P]), 0, 0, 
   2*(6*sp[l1, n[2]]*sp[l2, P] - 4*sp[l1, P]*sp[l2, n[2]] - 
     6*sp[l2, P]*sp[l2, n[2]] - 3*sp[l1, n[2]]*sp[P, P] + 
     5*sp[l2, n[2]]*sp[P, P]), 
   (-2*(-2*sp[l1, P]*sp[l2, n[2]] + sp[l1, n[2]]*sp[P, P]))/sp[P, P], 
   (2*(-4*sp[l1, n[2]]*sp[l2, P] + 6*sp[l2, P]*sp[l2, n[2]] - 
      sp[l2, n[2]]*sp[P, P]))/sp[P, P], 
   (2*(2*sp[l1, P]*sp[l2, n[2]] + sp[l1, n[2]]*sp[P, P] - 
      2*sp[l2, n[2]]*sp[P, P]))/sp[P, P], 
   (-2*(4*sp[l1, n[2]]*sp[l2, P] - 6*sp[l2, P]*sp[l2, n[2]] - 
      4*sp[l1, n[2]]*sp[P, P] + 5*sp[l2, n[2]]*sp[P, P]))/sp[P, P]}, 
  {2*(4*sp[l1, n[1]]*sp[l1, n[3]]*sp[l2, P] - 4*sp[l1, P]*sp[l1, n[3]]*
      sp[l2, n[1]] - 6*sp[l1, n[3]]*sp[l2, P]*sp[l2, n[1]] + 
     4*sp[l1, P]*sp[l1, n[1]]*sp[l2, n[3]] - 2*sp[l1, n[1]]*sp[l1, n[3]]*
      sp[P, P] + 5*sp[l1, n[3]]*sp[l2, n[1]]*sp[P, P] - 
     2*sp[l1, n[1]]*sp[l2, n[3]]*sp[P, P]), 
   2*(4*sp[l1, n[2]]*sp[l1, n[3]]*sp[l2, P] - 4*sp[l1, P]*sp[l1, n[3]]*
      sp[l2, n[2]] - 6*sp[l1, n[3]]*sp[l2, P]*sp[l2, n[2]] + 
     4*sp[l1, P]*sp[l1, n[2]]*sp[l2, n[3]] - 2*sp[l1, n[2]]*sp[l1, n[3]]*
      sp[P, P] + 5*sp[l1, n[3]]*sp[l2, n[2]]*sp[P, P] - 
     2*sp[l1, n[2]]*sp[l2, n[3]]*sp[P, P]), 
   (-2*(2*sp[l1, P]^3 + 2*mu11*sp[l1, P]*sp[P, P] - 
      4*mu12*sp[l1, P]*sp[P, P] - 3*sp[l1, P]^2*sp[P, P] + 
      2*sp[l1, P]*sp[l1, n[1]]^2*sp[P, P] + 2*sp[l1, P]*sp[l1, n[2]]^2*
       sp[P, P] + 2*sp[l1, P]*sp[l1, n[3]]^2*sp[P, P] + 
      2*mu11*sp[l2, P]*sp[P, P] - 6*mu12*sp[l2, P]*sp[P, P] + 
      4*sp[l1, n[1]]^2*sp[l2, P]*sp[P, P] + 4*sp[l1, n[2]]^2*sp[l2, P]*
       sp[P, P] - 4*sp[l1, P]*sp[l1, n[1]]*sp[l2, n[1]]*sp[P, P] - 
      6*sp[l1, n[1]]*sp[l2, P]*sp[l2, n[1]]*sp[P, P] - 
      4*sp[l1, P]*sp[l1, n[2]]*sp[l2, n[2]]*sp[P, P] - 
      6*sp[l1, n[2]]*sp[l2, P]*sp[l2, n[2]]*sp[P, P] - 
      4*sp[l1, P]*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P] - 2*mu11*sp[P, P]^2 + 
      5*mu12*sp[P, P]^2 + sp[l1, P]*sp[P, P]^2 - 3*sp[l1, n[1]]^2*
       sp[P, P]^2 - 3*sp[l1, n[2]]^2*sp[P, P]^2 - sp[l1, n[3]]^2*sp[P, P]^2 + 
      5*sp[l1, n[1]]*sp[l2, n[1]]*sp[P, P]^2 + 5*sp[l1, n[2]]*sp[l2, n[2]]*
       sp[P, P]^2 + 2*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P]^2))/sp[P, P], 
   -2*sp[l2, n[1]]*(4*sp[l1, n[3]] - 3*sp[l2, n[3]])*
    (2*sp[l2, P] - sp[P, P]), -2*sp[l2, n[2]]*(4*sp[l1, n[3]] - 
     3*sp[l2, n[3]])*(2*sp[l2, P] - sp[P, P]), 
   (-2*(2*sp[l2, P] - sp[P, P])*(sp[l2, P]^2 - mu12*sp[P, P] - 
      2*mu22*sp[P, P] - sp[l2, P]*sp[P, P] - 2*sp[l2, n[1]]^2*sp[P, P] - 
      2*sp[l2, n[2]]^2*sp[P, P] + 4*sp[l1, n[3]]*sp[l2, n[3]]*sp[P, P] - 
      5*sp[l2, n[3]]^2*sp[P, P]))/sp[P, P], 
   2*(2*sp[l1, n[3]]*sp[l2, P] - 4*sp[l1, P]*sp[l2, n[3]] - 
     6*sp[l2, P]*sp[l2, n[3]] - sp[l1, n[3]]*sp[P, P] + 
     5*sp[l2, n[3]]*sp[P, P]), 0, 0, 
   -2*(6*sp[l1, n[3]]*sp[l2, P] - 4*sp[l1, P]*sp[l2, n[3]] - 
     6*sp[l2, P]*sp[l2, n[3]] - 3*sp[l1, n[3]]*sp[P, P] + 
     5*sp[l2, n[3]]*sp[P, P]), 
   (2*(-2*sp[l1, P]*sp[l2, n[3]] + sp[l1, n[3]]*sp[P, P]))/sp[P, P], 
   (-2*(-4*sp[l1, n[3]]*sp[l2, P] + 6*sp[l2, P]*sp[l2, n[3]] - 
      sp[l2, n[3]]*sp[P, P]))/sp[P, P], 
   (-2*(2*sp[l1, P]*sp[l2, n[3]] + sp[l1, n[3]]*sp[P, P] - 
      2*sp[l2, n[3]]*sp[P, P]))/sp[P, P], 
   (2*(4*sp[l1, n[3]]*sp[l2, P] - 6*sp[l2, P]*sp[l2, n[3]] - 
      4*sp[l1, n[3]]*sp[P, P] + 5*sp[l2, n[3]]*sp[P, P]))/sp[P, P]}}}


==> anc/relationMatrices/midSoftCol.m <==
{{mu22*l1[0] - mu12*l2[0], mu22*l1[1] - mu12*l2[1], mu22*l1[2] - mu12*l2[2], 
  mu22*l1[3] - mu12*l2[3], -(mu12*l1[0]) + mu11*l2[0], 
  -(mu12*l1[1]) + mu11*l2[1], -(mu12*l1[2]) + mu11*l2[2], 
  -(mu12*l1[3]) + mu11*l2[3], (-mu12 + mu22)*z[1, 0], (mu11 - mu12)*z[2, 0], 
  (mu11 - mu22)*z[1, 0], (-mu11 + mu22)*z[2, 0], -mu12^2 + mu11*mu22}, 
 {{l1[1], -l1[0], 0, 0, l2[1], -l2[0], 0, 0, 0, 0, 0, 0, 0}, 
  {l1[2], 0, -l1[0], 0, l2[2], 0, -l2[0], 0, 0, 0, 0, 0, 0}, 
  {0, l1[2], -l1[1], 0, 0, l2[2], -l2[1], 0, 0, 0, 0, 0, 0}, 
  {l1[3], 0, 0, -l1[0], l2[3], 0, 0, -l2[0], 0, 0, 0, 0, 0}, 
  {0, l1[3], 0, -l1[1], 0, l2[3], 0, -l2[1], 0, 0, 0, 0, 0}, 
  {0, 0, l1[3], -l1[2], 0, 0, l2[3], -l2[2], 0, 0, 0, 0, 0}, 
  {mu12, 0, 0, 0, mu22, 0, 0, 0, 0, 0, 0, 0, -l2[0]}, 
  {0, mu12, 0, 0, 0, mu22, 0, 0, 0, 0, 0, 0, -l2[1]}, 
  {0, 0, mu12, 0, 0, 0, mu22, 0, 0, 0, 0, 0, -l2[2]}, 
  {0, 0, 0, mu12, 0, 0, 0, mu22, 0, 0, 0, 0, -l2[3]}, 
  {mu11, 0, 0, 0, mu12, 0, 0, 0, 0, 0, 0, 0, -l1[0]}, 
  {0, mu11, 0, 0, 0, mu12, 0, 0, 0, 0, 0, 0, -l1[1]}, 
  {0, 0, mu11, 0, 0, 0, mu12, 0, 0, 0, 0, 0, -l1[2]}, 
  {0, 0, 0, mu11, 0, 0, 0, mu12, 0, 0, 0, 0, -l1[3]}, 
  {z[1, 0], 0, 0, 0, z[1, 0], 0, 0, 0, -l1[0] - l2[0], 0, -l2[0], 0, 0}, 
  {0, z[1, 0], 0, 0, 0, z[1, 0], 0, 0, -l1[1] - l2[1], 0, -l2[1], 0, 0}, 
  {0, 0, z[1, 0], 0, 0, 0, z[1, 0], 0, -l1[2] - l2[2], 0, -l2[2], 0, 0}, 
  {0, 0, 0, z[1, 0], 0, 0, 0, z[1, 0], -l1[3] - l2[3], 0, -l2[3], 0, 0}, 
  {z[2, 0], 0, 0, 0, z[2, 0], 0, 0, 0, 0, -l1[0] - l2[0], 0, -l1[0], 0}, 
  {0, z[2, 0], 0, 0, 0, z[2, 0], 0, 0, 0, -l1[1] - l2[1], 0, -l1[1], 0}, 
  {0, 0, z[2, 0], 0, 0, 0, z[2, 0], 0, 0, -l1[2] - l2[2], 0, -l1[2], 0}, 
  {0, 0, 0, z[2, 0], 0, 0, 0, z[2, 0], 0, -l1[3] - l2[3], 0, -l1[3], 0}, 
  {l1[0]*(-l1[0] + l2[0]) + z[1, 0], -(l1[1]*(-l1[0] + l2[0])), 
   l1[2]*(-l1[0] + l2[0]), -(l1[3]*(-l1[0] + l2[0])), 
   -(l2[0]*(-l1[0] + l2[0])) + z[2, 0], (-l1[0] + l2[0])*l2[1], 
   -((-l1[0] + l2[0])*l2[2]), (-l1[0] + l2[0])*l2[3], -l2[0], -l1[0], 0, 0, 
   0}, {l1[0]*(-l1[1] + l2[1]), -(l1[1]*(-l1[1] + l2[1])) + z[1, 0], 
   l1[2]*(-l1[1] + l2[1]), -(l1[3]*(-l1[1] + l2[1])), 
   -(l2[0]*(-l1[1] + l2[1])), l2[1]*(-l1[1] + l2[1]) + z[2, 0], 
   -((-l1[1] + l2[1])*l2[2]), (-l1[1] + l2[1])*l2[3], -l2[1], -l1[1], 0, 0, 
   0}, {l1[0]*(-l1[2] + l2[2]), -(l1[1]*(-l1[2] + l2[2])), 
   l1[2]*(-l1[2] + l2[2]) + z[1, 0], -(l1[3]*(-l1[2] + l2[2])), 
   -(l2[0]*(-l1[2] + l2[2])), l2[1]*(-l1[2] + l2[2]), 
   -(l2[2]*(-l1[2] + l2[2])) + z[2, 0], (-l1[2] + l2[2])*l2[3], -l2[2], 
   -l1[2], 0, 0, 0}, {l1[0]*(-l1[3] + l2[3]), -(l1[1]*(-l1[3] + l2[3])), 
   l1[2]*(-l1[3] + l2[3]), -(l1[3]*(-l1[3] + l2[3])) + z[1, 0], 
   -(l2[0]*(-l1[3] + l2[3])), l2[1]*(-l1[3] + l2[3]), 
   -(l2[2]*(-l1[3] + l2[3])), l2[3]*(-l1[3] + l2[3]) + z[2, 0], -l2[3], 
   -l1[3], 0, 0, 0}, {(mu12 - mu22)*l1[0], -((mu12 - mu22)*l1[1]), 
   (mu12 - mu22)*l1[2], -((mu12 - mu22)*l1[3]), -((mu12 - mu22)*l2[0]), 
   (mu12 - mu22)*l2[1], -((mu12 - mu22)*l2[2]), (mu12 - mu22)*l2[3], mu22, 
   -mu11, 0, -mu11, 0}, {(mu11 - mu12)*l1[0], -((mu11 - mu12)*l1[1]), 
   (mu11 - mu12)*l1[2], -((mu11 - mu12)*l1[3]), -((mu11 - mu12)*l2[0]), 
   (mu11 - mu12)*l2[1], -((mu11 - mu12)*l2[2]), (mu11 - mu12)*l2[3], -mu22, 
   mu11, -mu22, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -mu11 + mu22, 0, 
   -mu12 + mu22, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, mu11 - mu22, 0, 
   mu11 - mu12, 0}, {2*l2[0]*z[2, 0], -2*l2[1]*z[2, 0], 2*l2[2]*z[2, 0], 
   -2*l2[3]*z[2, 0], 2*l2[0]*z[2, 0], -2*l2[1]*z[2, 0], 2*l2[2]*z[2, 0], 
   -2*l2[3]*z[2, 0], 0, zt - z[1, 0] - 3*z[2, 0], 0, zt - z[1, 0] - z[2, 0], 
   2*z[2, 0]}, {-(zt*l1[0]) + l1[0]*(z[1, 0] - z[2, 0]), 
   zt*l1[1] - l1[1]*(z[1, 0] - z[2, 0]), -(zt*l1[2]) + 
    l1[2]*(z[1, 0] - z[2, 0]), zt*l1[3] - l1[3]*(z[1, 0] - z[2, 0]), 
   zt*l2[0] + l2[0]*(z[1, 0] - z[2, 0]), -(zt*l2[1]) - 
    l2[1]*(z[1, 0] - z[2, 0]), zt*l2[2] + l2[2]*(z[1, 0] - z[2, 0]), 
   -(zt*l2[3]) - l2[3]*(z[1, 0] - z[2, 0]), zt - z[1, 0] + z[2, 0], 
   -zt - z[1, 0] + z[2, 0], 0, 0, 2*(z[1, 0] - z[2, 0])}}}


==> anc/relationMatrices/pt.m <==
{{-(alm2*mu12) + alm1*mu22, -(alp2*mu12) + alp1*mu22, -(be2*mu12) + be1*mu22, 
  mu22*x1 - mu12*x2, alm2*mu11 - alm1*mu12, alp2*mu11 - alp1*mu12, 
  be2*mu11 - be1*mu12, -mu12^2 + mu11*mu22, mu22*zt, (-mu12 + mu22)*z[1, 0], 
  (mu11 - mu12)*z[2, 0]}, {{alp1, -alm1, 0, 0, alp2, -alm2, 0, 0, 0, 0, 0}, 
  {be1, 0, -alm1, 0, be2, 0, -alm2, 0, 0, 0, 0}, 
  {0, be1, -alp1, 0, 0, be2, -alp2, 0, 0, 0, 0}, 
  {mu12, 0, 0, 0, mu22, 0, 0, -alm2, 0, 0, 0}, {0, mu12, 0, 0, 0, mu22, 0, 
   -alp2, 0, 0, 0}, {0, 0, mu12, 0, 0, 0, mu22, -be2, 0, 0, 0}, 
  {mu11, 0, 0, 0, mu12, 0, 0, -alm1, 0, 0, 0}, {0, mu11, 0, 0, 0, mu12, 0, 
   -alp1, 0, 0, 0}, {0, 0, mu11, 0, 0, 0, mu12, -be1, 0, 0, 0}, 
  {alp1*alp2, -(be1*x1) + be2*x1 - mu11/(2*sp[eta, p]), -(alp2*x1), 
   alp1*be1 - alp1*be2, alp1*alp2, -1/2*mu22/sp[eta, p], -(alp1*x2), 0, 0, 
   alp2/(2*sp[eta, p]), alp1/(2*sp[eta, p])}, 
  {-(alm1*alp1) + alm1*alp2 - alm2*alp2 + be1*x1 - be2*x1 - be1*x2 + be2*x2 + 
    mu11/(2*sp[eta, p]) + mu22/(2*sp[eta, p]), 0, alm2*x1, 0, 
   -(alm2*alp2) + mu22/sp[eta, p], 0, alm2*x2, 0, -1/2*alm1/sp[eta, p], 
   -1/2*alm2/sp[eta, p], -1/2*alm2/sp[eta, p]}, 
  {-(alm1*alp1) + alm2*alp1 + alm1*alp2 - alm2*alp2 - be1*x2 + be2*x2 + 
    mu22/(2*sp[eta, p]), 0, 0, alm1*be1 - alm1*be2, mu22/(2*sp[eta, p]), 
   alm1*alm2 - alm2^2, -(alm1*x2) + alm2*x2, 0, -1/2*alm1/sp[eta, p], 0, 
   alm1/(2*sp[eta, p]) - alm2/(2*sp[eta, p])}, 
  {-alp1^2 + alp1*alp2, alm2*alp1 - alm2*alp2 - be1*x2 + be2*x2 + 
    mu22/(2*sp[eta, p]), 0, alp1*be1 - alp1*be2, 0, 
   alm2*alp1 - alm2*alp2 + mu22/(2*sp[eta, p]), -(alp1*x2) + alp2*x2, 0, 
   -1/2*alp1/sp[eta, p], 0, alp1/(2*sp[eta, p]) - alp2/(2*sp[eta, p])}, 
  {be2*x1, 0, -(alm2*x1), alm2*be1 - alm1*be2, be2*x2, 0, -(alm2*x2), 0, 0, 
   0, 0}, {0, be2*x1, -(alp2*x1), alp2*be1 - alp1*be2, 0, be2*x2, -(alp2*x2), 
   0, 0, 0, 0}, {-(alp1*be1) + alp2*be1, alm2*be1, 
   -(alm2*alp2) - be1*x2 + be2*x2 + mu22/(2*sp[eta, p]), be1^2 - be1*be2, 0, 
   alm2*be1, -(alm2*alp2) - be1*x2 + be2*x2 + mu22/(2*sp[eta, p]), 0, 
   -1/2*be1/sp[eta, p], 0, be1/(2*sp[eta, p]) - be2/(2*sp[eta, p])}, 
  {-(alp1*be1) + alp2*be1 + alp1*be2, alm2*be1, -(alm2*alp2) - be1*x1 - 
    be1*x2 + be2*x2 - mu11/(2*sp[eta, p]) + mu22/(2*sp[eta, p]), 
   2*be1^2 - 2*be1*be2, alp2*be1, alm2*be1 + alm1*be2 - alm2*be2, 
   -(alm1*alp2) - 2*be1*x2 + be2*x2, 0, -1/2*be1/sp[eta, p], 
   be2/(2*sp[eta, p]), be1/sp[eta, p] - be2/(2*sp[eta, p])}, 
  {-(alp1*x1), alm2*x1, 0, alm1*alp2 - alm2*alp2 + be1*x1 - be2*x1 - be1*x2 + 
    be2*x2 - mu12/(2*sp[eta, p]) + mu22/(2*sp[eta, p]), -(alp2*x2), alm2*x1, 
   -(x1*x2) + x2^2, x2/(2*sp[eta, p]), -1/2*x1/sp[eta, p], 0, 
   x1/(2*sp[eta, p]) - x2/(2*sp[eta, p])}, {-(alp1*x1) + alp2*x1, 0, 0, 
   alm2*alp1 - alm2*alp2 + be1*x1 - be2*x1 - be1*x2 + be2*x2 - 
    mu12/(2*sp[eta, p]) + mu22/(2*sp[eta, p]), 0, alm2*x1 - alm2*x2, 
   -(x1*x2) + x2^2, x2/(2*sp[eta, p]), -1/2*x1/sp[eta, p], 0, 
   x1/(2*sp[eta, p]) - x2/(2*sp[eta, p])}, {-2*alp1*x1 + alp2*x1 + alp1*x2, 
   alm2*x1, -(x1*x2), alm1*alp1 - alm2*alp2 + be1*x1 - be2*x1 - be1*x2 + 
    be2*x2 - mu11/(2*sp[eta, p]) + mu22/(2*sp[eta, p]), 0, 
   2*alm2*x1 - alm2*x2, -2*x1*x2 + x2^2, 0, -1/2*x1/sp[eta, p], 
   x2/(2*sp[eta, p]), x1/sp[eta, p] - x2/(2*sp[eta, p])}, 
  {mu22*x1 - mu12*x2, 0, 0, alm2*mu12 - alm1*mu22, 0, 0, 0, 0, 0, 0, 0}, 
  {0, mu22*x1 - mu12*x2, 0, alp2*mu12 - alp1*mu22, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, mu22*x1 - mu12*x2, be2*mu12 - be1*mu22, 0, 0, 0, 0, 0, 0, 0}, 
  {-(alp1*mu22), 0, mu22*x1, 0, -(alp2*mu22), 0, mu22*x2, mu22/sp[eta, p], 
   -1/2*mu12/sp[eta, p], -1/2*mu22/sp[eta, p], -1/2*mu22/sp[eta, p]}, 
  {-(alp1*mu12), alm2*mu12, mu22*x1 - mu12*x2, be1*mu12 - be1*mu22, 
   -(alp2*mu22), alm2*mu12, -(mu12*x2) + mu22*x2, mu22/(2*sp[eta, p]), 
   -1/2*mu12/sp[eta, p], 0, mu12/(2*sp[eta, p]) - mu22/(2*sp[eta, p])}, 
  {-(alp2*mu11), 0, mu11*x1, -(be1*mu11) + be1*mu12, -(alp2*mu11), 
   -(alm1*mu12) + alm1*mu22, mu12*x1 + mu11*x2 - mu12*x2, 
   mu11/(2*sp[eta, p]), 0, -1/2*mu12/sp[eta, p], -1/2*mu11/sp[eta, p]}, 
  {alp1*mu11, -(alm2*mu11), -(mu22*x1) + mu11*x2, -(be1*mu11) + be1*mu22, 
   alp2*mu22, -(alm2*mu11) - alm1*mu22 + alm2*mu22, 
   mu22*x1 + mu11*x2 - 2*mu22*x2, -(mu22/sp[eta, p]), 
   mu11/(2*sp[eta, p]) + mu12/(2*sp[eta, p]), 0, 
   -1/2*mu11/sp[eta, p] + mu22/(2*sp[eta, p])}}}


==> anc/relationMatrices/soft.m <==
{{mu22, mu12, -(mu12*(l1[0] + p5[0])) + mu11*(l2[0] + p5[0]), 
  -(mu12*(l1[1] + p5[1])) + mu11*(l2[1] + p5[1]), 
  -(mu12*(l1[2] + p5[2])) + mu11*(l2[2] + p5[2]), 
  -(mu12*(l1[3] + p5[3])) + mu11*(l2[3] + p5[3])}, 
 {{mu12, -mu22, 0, 0, 0, 0}, {0, l1[3]*l2[2] - l1[2]*l2[3] + l1[3]*p5[2] - 
    l2[3]*p5[2] - l1[2]*p5[3] + l2[2]*p5[3], 0, 0, -l2[3] - p5[3], 
   l2[2] + p5[2]}, {0, l1[3]*l2[1] - l1[1]*l2[3] + l1[3]*p5[1] - 
    l2[3]*p5[1] - l1[1]*p5[3] + l2[1]*p5[3], 0, -l2[3] - p5[3], 0, 
   l2[1] + p5[1]}, {0, l1[2]*l2[1] - l1[1]*l2[2] + l1[2]*p5[1] - 
    l2[2]*p5[1] - l1[1]*p5[2] + l2[1]*p5[2], 0, -l2[2] - p5[2], 
   l2[1] + p5[1], 0}, {0, l1[3]*l2[0] - l1[0]*l2[3] + l1[3]*p5[0] - 
    l2[3]*p5[0] - l1[0]*p5[3] + l2[0]*p5[3], -l2[3] - p5[3], 0, 0, 
   l2[0] + p5[0]}, {0, l1[2]*l2[0] - l1[0]*l2[2] + l1[2]*p5[0] - 
    l2[2]*p5[0] - l1[0]*p5[2] + l2[0]*p5[2], -l2[2] - p5[2], 0, 
   l2[0] + p5[0], 0}, {0, l1[1]*l2[0] - l1[0]*l2[1] + l1[1]*p5[0] - 
    l2[1]*p5[0] - l1[0]*p5[1] + l2[0]*p5[1], -l2[1] - p5[1], l2[0] + p5[0], 
   0, 0}, {-(mu11*(l2[3] + p5[3])), mu22*(l1[3] + p5[3]), 0, 0, 0, mu22}, 
  {0, mu12*l1[3] - mu11*l2[3] - mu11*p5[3] + mu12*p5[3], 0, 0, 0, mu12}, 
  {-(mu11*(l2[2] + p5[2])), mu22*(l1[2] + p5[2]), 0, 0, mu22, 0}, 
  {0, mu12*l1[2] - mu11*l2[2] - mu11*p5[2] + mu12*p5[2], 0, 0, mu12, 0}, 
  {-(mu11*(l2[1] + p5[1])), mu22*(l1[1] + p5[1]), 0, mu22, 0, 0}, 
  {0, mu12*l1[1] - mu11*l2[1] - mu11*p5[1] + mu12*p5[1], 0, mu12, 0, 0}, 
  {-(mu11*(l2[0] + p5[0])), mu22*(l1[0] + p5[0]), mu22, 0, 0, 0}, 
  {0, mu12*l1[0] - mu11*l2[0] - mu11*p5[0] + mu12*p5[0], mu12, 0, 0, 0}}}

